The PHAROS Spectral Library: Data Processing, Spectral Reconstruction, and Uncertainty Propagation

We document the data reduction, reconstruction choices, and available uncertainty propagation underlying fifteen PHAROS stellar spectral energy distributions from 0.5 to 5000 nm. A catalogue timeline and a practical FITS guide introduce the available products, their column and extension conventions, and examples of reading, integration, and uncertainty display. Shared methods are presented once, including flux geometry, support-aware integration, X-ray likelihoods, the 2025 X/EUV luminosity relation, intrinsic Ly$\alpha$ inference, airglow treatment, spectral junctions, and covariance-aware resampling. Target sections record the adopted observations and alternatives, including spatially separated binary components, unresolved system-level EUV measurements, direct EUVE constraints, optical stellar-twin transfer, and literature-anchored cases where new spectral inference is unsupported. The distinction between native measurement errors, conditional model intervals, empirical predictive scatter, and physical-method sensitivity is maintained. Signed measurements and nonnegative irradiation products are distinguished. Each target section concludes with the final nominal spectrum and its available uncertainty bounds on common axes. This library provides the detailed provenance and interpretation needed to accompany the catalogue paper and its machine-readable products.

==> examples/PHAROS_FITS_quickstart.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "473acb09",
   "metadata": {},
   "source": [
    "# PHAROS FITS quick start\n",
    "\n",
    "Read the manual's **Using the released FITS products** section first. Copy this\n",
    "notebook beside the selected public FITS file, or change `FITS_FILE` to its full\n",
    "path, and use **Run All**. Dependencies: NumPy, Astropy and Matplotlib.\n",
    "\n",
    "This example reads existing products; it does not change data or save figures.\n",
    "Use the exact filename in the manual. The default is the EP Eri irradiation\n",
    "companion. 18 Sco and kappa1 Ceti retain signed estimates. All displayed surface\n",
    "endpoints keep their component-specific meaning; they are not universal total\n",
    "confidence limits. The last cell includes a linear panel for nonpositive values.\n",
    "For covariance-aware uncertainties use the target's public notebook and guide.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7004ee09",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "import numpy as np\n",
    "from astropy.io import fits\n",
    "\n",
    "FITS_FILE = Path(\"PHAROS_EP_Eri_HD17925_irradiation_v2.fits\")\n",
    "with fits.open(FITS_FILE, memmap=False) as hdul:\n",
    "    hdul.info()\n",
    "    header = hdul[0].header.copy()\n",
    "    sed = hdul[\"SED\"].data.copy()\n",
    "    print(hdul[\"SED\"].columns)\n",
    "\n",
    "names = set(sed.names)\n",
    "flux_key = (\"F_SURFACE_NM\" if \"F_SURFACE_NM\" in names\n",
    "            else \"F_SURF_NM\")\n",
    "f = np.asarray(sed[flux_key], dtype=float)\n",
    "lo = np.asarray(sed[\"BIN_LO_NM\"], dtype=float)\n",
    "hi = np.asarray(sed[\"BIN_HI_NM\"], dtype=float)\n",
    "valid = np.isfinite(f) & np.isfinite(lo) & np.isfinite(hi)\n",
    "valid &= hi > lo\n",
    "if \"VALID\" in names:\n",
    "    valid &= sed[\"VALID\"].astype(bool)\n",
    "# SOURCE and quality flags remain available for further selection.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ff5f4235",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Example: 10--92 nm, on the released bin representation.\n",
    "a, b = 10.0, 92.0\n",
    "width = np.maximum(0.0, np.minimum(hi, b) - np.maximum(lo, a))\n",
    "use = valid & (width > 0)\n",
    "band_flux = np.sum(f[use] * width[use])\n",
    "coverage = np.sum(width[use]) / (b - a)\n",
    "print(\"Surface band flux [erg/s/cm2]:\", band_flux)\n",
    "print(\"Supported fraction:\", coverage)\n",
    "# This is a nominal integral, not a band uncertainty estimate.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6e321bfc",
   "metadata": {},
   "source": [
    "## Display available endpoints\n",
    "\n",
    "Black shading has alpha = 0.37. A finite lower endpoint at or below zero reaches\n",
    "the log-axis floor and is marked orange; NaN bounds remain unavailable. No\n",
    "stored flux or bound is clipped. The linear panel shows signed values. Code\n",
    "uses bin rectangles and edges so it does not invent support across gaps."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "45ece03c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.collections import PolyCollection\n",
    "\n",
    "# Select endpoints, not ERR_* deviations. Keep unavailable values NaN.\n",
    "lower = np.full(f.shape, np.nan)\n",
    "upper = lower.copy()\n",
    "for left, right, factor in [\n",
    "    (\"UNC_LO_FIXED\", \"UNC_HI_FIXED\", 1.0),\n",
    "    (\"BOUND_LO_SURF\", \"BOUND_HI_SURF\", 1.0),\n",
    "    (\"COND_LO_SURF\", \"COND_HI_SURF\", 1.0),\n",
    "    (\"COND_LO_EARTH\", \"COND_HI_EARTH\", header.get(\"GEOMETRY\", np.nan)),\n",
    "]:\n",
    "    if {left, right}.issubset(names) and np.isfinite(factor):\n",
    "        lower = np.asarray(sed[left], float) * factor\n",
    "        upper = np.asarray(sed[right], float) * factor\n",
    "        break\n",
    "\n",
    "def draw_bins(ax, logarithmic=False):\n",
    "    floor = 1.0\n",
    "    ok = valid & np.isfinite(lower) & np.isfinite(upper)\n",
    "    ok &= lower <= upper\n",
    "    if logarithmic:\n",
    "        ok &= upper > floor\n",
    "    left = np.maximum(lower[ok], floor) if logarithmic else lower[ok]\n",
    "    right = upper[ok]\n",
    "    vertices = np.stack([\n",
    "        np.column_stack((lo[ok], left)),\n",
    "        np.column_stack((hi[ok], left)),\n",
    "        np.column_stack((hi[ok], right)),\n",
    "        np.column_stack((lo[ok], right)),\n",
    "    ], axis=1)\n",
    "    ax.add_collection(PolyCollection(vertices, facecolor=\"black\",\n",
    "                                    edgecolor=\"none\", alpha=0.37,\n",
    "                                    label=\"Available endpoints\"))\n",
    "    # Preserve real gaps, and do not draw a line across missing bins.\n",
    "    join = np.r_[np.isclose(hi[:-1], lo[1:], rtol=0, atol=1e-7), False]\n",
    "    join &= valid & np.r_[valid[1:], False]\n",
    "    x = np.column_stack((lo, hi, np.where(join, hi, np.nan))).ravel()\n",
    "    y = np.column_stack((f, f, np.where(join, f, np.nan)))\n",
    "    y[~valid, :] = np.nan\n",
    "    if logarithmic:\n",
    "        y[y <= 0] = np.nan\n",
    "    ax.plot(x, y.ravel(), color=\"red\", lw=0.65, label=\"Adopted nominal\")\n",
    "    if logarithmic:\n",
    "        ax.set(xscale=\"log\", yscale=\"log\", xlim=(0.5, 5000),\n",
    "               ylim=(floor, 1e9))\n",
    "        mark = valid & np.isfinite(lower) & (lower <= 0)\n",
    "        ax.plot(0.5*(lo[mark]+hi[mark]), np.full(mark.sum(), floor),\n",
    "                \"|\", color=\"darkorange\", ms=5, clip_on=False,\n",
    "                label=\"Lower endpoint <= 0\")\n",
    "    else:\n",
    "        ax.autoscale_view()\n",
    "        ax.axhline(0, color=\"gray\", lw=0.7)\n",
    "    ax.set_xlabel(\"Wavelength [nm]\")\n",
    "    ax.set_ylabel(\"Surface flux [erg s$^{-1}$ cm$^{-2}$ nm$^{-1}$]\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(11, 4))\n",
    "draw_bins(ax, logarithmic=True)\n",
    "ax.legend(loc=\"lower right\")\n",
    "plt.show()\n",
    "\n",
    "# Linear inspection of the far-UV region, including signed estimates.\n",
    "fig, ax = plt.subplots(figsize=(11, 4))\n",
    "draw_bins(ax)\n",
    "ax.set_xlim(100, 118)\n",
    "inside = valid & (hi > 100) & (lo < 118)\n",
    "visible = np.r_[f[inside], lower[inside], upper[inside], 0.0]\n",
    "visible = visible[np.isfinite(visible)]\n",
    "if visible.size:\n",
    "    span = max(np.ptp(visible), 1.0)\n",
    "    ax.set_ylim(visible.min()-0.05*span, visible.max()+0.05*span)\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

